Matrix Coherence and the Nystrom Method

The Nystrom method is an efficient technique to speed up large-scale learning applications by generating low-rank approximations. Crucial to the performance of this technique is the assumption that a matrix can be well approximated by working exclusively with a subset of its columns. In this work we relate this assumption to the concept of matrix coherence and connect matrix coherence to the performance of the Nystrom method. Making use of related work in the compressed sensing and the matrix completion literature, we derive novel coherence-based bounds for the Nystrom method in the low-rank setting. We then present empirical results that corroborate these theoretical bounds. Finally, we present more general empirical results for the full-rank setting that convincingly demonstrate the ability of matrix coherence to measure the degree to which information can be extracted from a subset of columns.

==> latex.sh <==
#!/bin/bash
if [ $# = "1" ]
then
   latex $1.tex
   dvips -Ppdf -tletter -G0 $1.dvi -o $1.ps
   ps2pdf $1.ps
   open -a Preview $1.pdf & 
else
   echo "Please indicate file prefix, e.g., 'nys_col'"
fi

